New dynamical features of pure k-essential cosmologies

We come back on the dynamical properties of k-essential cosmological models and show how the interesting phenomenological features of those models are related to the existence of boundaries in the phase surface. We focus our attention to the branching points where the energy density has an extremum and the effective speed of sound diverges. We discuss the behaviour of solutions of a general class of cosmological models exhibiting such curves and give two possible interpretations; the most interesting possibility regards the arrow of time that is reversed in trespassing the branching curve. This study teaches to us something new about general FLRW cosmologies where the fluids driving the cosmic evolution have equations of state that are multivalued functions of the energy density and other thermodynamical quantities.

==> odebis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78872,       1684]
NotebookOptionsPosition[     77058,       1620]
NotebookOutlinePosition[     77451,       1637]
CellTagsIndexPosition[     77408,       1634]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["y", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "t", "]"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", "z", "]"}], "-", 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["y", "\[Prime]",
             MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "z", "]"}], "-", 
       RowBox[{"6", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["y", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}], "2"]}]}]], 
     SqrtBox[
      RowBox[{
       FractionBox["1", "6"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", "z", "]"}], 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["y", "\[Prime]",
             MultilineFunction->None], "[", "t", "]"}], "2"]}], "-", 
         RowBox[{"3", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["y", "\[Prime]",
             MultilineFunction->None], "[", "t", "]"}], "4"]}]}], ")"}]}]]}], 
    "  ", "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Lambda]", "[", "z", "]"}]}], "-", 
       RowBox[{"12", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["y", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}], "2"]}]}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", "z"], 
      RowBox[{"\[Lambda]", "[", "z", "]"}]}], 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["y", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "2"]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.840199302071463*^9, 3.8401995141774483`*^9}, {
   3.840199544388485*^9, 3.840199654839754*^9}, {3.8401998425793543`*^9, 
   3.84019984529014*^9}, {3.840199891597665*^9, 3.840199912903221*^9}, {
   3.840199960696656*^9, 3.840199993655168*^9}, {3.840207454246319*^9, 
   3.840207502631556*^9}, {3.840207658682563*^9, 3.840207694860712*^9}, {
   3.840208918068082*^9, 3.840208918221361*^9}, {3.8402091872717533`*^9, 
   3.840209187797036*^9}, {3.840209238668675*^9, 3.840209238919589*^9}, 
   3.8402124373831587`*^9, {3.84037938619983*^9, 3.840379391340749*^9}, {
   3.840421201295041*^9, 3.840421201531122*^9}, 3.841668406199463*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UU", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"U", "/.", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", "z", "]"}], "\[Rule]", 
      RowBox[{"Exp", "[", "z", "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Lambda]", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
     RowBox[{"Exp", "[", "z", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8402000120429*^9, 3.8402000854691353`*^9}, {
   3.840204406914858*^9, 3.840204421086969*^9}, {3.840204454528296*^9, 
   3.840204528462022*^9}, {3.840207518938972*^9, 3.840207525027182*^9}, {
   3.840207555367155*^9, 3.840207623703685*^9}, {3.8402088903780403`*^9, 
   3.840208904870968*^9}, 3.8402122723761673`*^9, {3.840421087130252*^9, 
   3.8404210929037323`*^9}, {3.840421275362668*^9, 3.840421327427032*^9}, {
   3.840421576379121*^9, 3.840421588928075*^9}, {3.840421717093302*^9, 
   3.8404217209175167`*^9}, {3.8404219425169773`*^9, 3.840421963231366*^9}, {
   3.840422106266073*^9, 3.840422108629229*^9}, {3.840425894271351*^9, 
   3.840425902670274*^9}, {3.8404693134530077`*^9, 3.840469323649116*^9}, {
   3.8416642195648003`*^9, 3.841664220463964*^9}, {3.841664283819253*^9, 
   3.84166428419932*^9}, {3.841672817847521*^9, 3.84167283079255*^9}, {
   3.84167381588737*^9, 3.8416738210782957`*^9}, {3.8416741673263817`*^9, 
   3.8416741718064823`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "12"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "z"}]]}], "+", 
    FractionBox["2", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["y", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "2"]]}]], "-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox["3", "2"]], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["y", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "z"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["y", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}]], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "z"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["y", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", "z"], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["y", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "2"]}]}]], "+", 
  RowBox[{
   SuperscriptBox["y", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "t", "]"}]}]], "Output",
 CellChangeTimes->{
  3.840421330984667*^9, 3.840421403384198*^9, 3.840421590110382*^9, 
   3.8404217224060287`*^9, {3.840421948216407*^9, 3.84042196463521*^9}, 
   3.840422109328945*^9, 3.840424550121917*^9, 3.8404259072007504`*^9, 
   3.840469049281901*^9, 3.840469324870141*^9, 3.840470270395295*^9, 
   3.8405459624288588`*^9, 3.841663554116322*^9, {3.841664223006195*^9, 
   3.841664251461254*^9}, 3.841664285451388*^9, 3.841668409727562*^9, {
   3.841672833007156*^9, 3.841672844127083*^9}, 3.8416731652892237`*^9, 
   3.841673823404977*^9, 3.8416741738389482`*^9, 3.84167467452689*^9, 
   3.8416774296483183`*^9, 3.8416802704905357`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.840212250568584*^9, 3.8402122585168333`*^9}, 
   3.840420213346648*^9, 3.840421291570444*^9, 3.840421416761211*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.840421414344016*^9, 3.8404214143517647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UUU", "=", 
  RowBox[{"UU", "/.", 
   RowBox[{"z", "\[Rule]", 
    RowBox[{"y", "[", "t", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.840201515585552*^9, 3.840201515788061*^9}, {
  3.840208945801379*^9, 3.840208961820046*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "12"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       RowBox[{"y", "[", "t", "]"}]}]]}], "+", 
    FractionBox["2", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["y", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "2"]]}]], "-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox["3", "2"]], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["y", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"y", "[", "t", "]"}]], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["y", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}]], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"y", "[", "t", "]"}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["y", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"y", "[", "t", "]"}]], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["y", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "2"]}]}]], "+", 
  RowBox[{
   SuperscriptBox["y", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "t", "]"}]}]], "Output",
 CellChangeTimes->{3.8404245528496113`*^9, 3.840425925570732*^9, 
  3.8404259895793467`*^9, 3.8404690505580072`*^9, 3.840469329541354*^9, 
  3.840545968420821*^9, 3.841663561903274*^9, 3.8416642572516336`*^9, 
  3.841664289954043*^9, 3.841668431866626*^9, 3.841672852715723*^9, 
  3.841673168930738*^9, 3.841673828044319*^9, 3.8416741831758623`*^9, 
  3.8416746776681957`*^9, 3.84167743491553*^9, 3.841680274009615*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"UUU", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"y", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "'"}], "[", "0", "]"}], "\[Equal]", ".1"}]}], "}"}], ",",
     "y", ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840200902629278*^9, 3.840200902631794*^9}, {
   3.840200975356431*^9, 3.840201040174103*^9}, {3.840201131785212*^9, 
   3.840201164967586*^9}, {3.840201204731782*^9, 3.840201242909781*^9}, {
   3.840202241416507*^9, 3.840202324431307*^9}, {3.840202427617609*^9, 
   3.8402024288590393`*^9}, 3.8402024595528927`*^9, {3.840203127307515*^9, 
   3.840203149707041*^9}, {3.840203241549904*^9, 3.8402032423455257`*^9}, 
   3.8402032738071012`*^9, {3.8402033670846653`*^9, 3.840203374944303*^9}, {
   3.840203856525381*^9, 3.840203885806851*^9}, {3.840208980309976*^9, 
   3.840209029796812*^9}, 3.8402092604022827`*^9, 3.840211103230694*^9, {
   3.840211403615119*^9, 3.8402114039318867`*^9}, {3.840211478601166*^9, 
   3.840211508268053*^9}, {3.840212488189232*^9, 3.840212505253368*^9}, {
   3.840420751138688*^9, 3.8404207588401213`*^9}, {3.840420801480447*^9, 
   3.840420833672865*^9}, {3.8404209827745256`*^9, 3.840420983210273*^9}, {
   3.8404214357115097`*^9, 3.840421458422052*^9}, {3.840421502775769*^9, 
   3.8404215033277197`*^9}, {3.8404216013323917`*^9, 3.84042160251729*^9}, {
   3.8404219914922247`*^9, 3.840421995105688*^9}, 3.840422080425215*^9, {
   3.840422183960638*^9, 3.840422184988144*^9}, {3.8404242742420597`*^9, 
   3.840424278416448*^9}, {3.8404243208673697`*^9, 3.840424365840952*^9}, {
   3.8404243991933813`*^9, 3.840424399688294*^9}, {3.840424503270082*^9, 
   3.8404245058715754`*^9}, {3.84042469105618*^9, 3.840424728780231*^9}, {
   3.8404247846917467`*^9, 3.840424789355496*^9}, {3.840425995147143*^9, 
   3.840426034134474*^9}, {3.840469086297537*^9, 3.840469094007205*^9}, {
   3.8404691554250183`*^9, 3.84046917261644*^9}, 3.8404693361998053`*^9, 
   3.840470226899929*^9, {3.840470284802575*^9, 3.840470316904441*^9}, {
   3.8404703486493*^9, 3.840470349129381*^9}, {3.8404703850326233`*^9, 
   3.840470393566408*^9}, 3.8405459781116657`*^9, {3.840546219437154*^9, 
   3.84054625834311*^9}, {3.8416635800415287`*^9, 3.841663585397328*^9}, {
   3.841667924395184*^9, 3.841667934291416*^9}, {3.84166796700751*^9, 
   3.841667983635457*^9}, 3.8416680209584627`*^9, 3.841668081862946*^9, {
   3.841668118871017*^9, 3.841668150676283*^9}, 3.841668229500123*^9, 
   3.841668316299016*^9, 3.841673178927781*^9, {3.84167411002775*^9, 
   3.841674122970499*^9}, {3.8416741970150843`*^9, 3.84167420543008*^9}, {
   3.841674695583776*^9, 3.8416747085736094`*^9}, 3.841674772583823*^9, {
   3.841675182169347*^9, 3.8416751828454514`*^9}, {3.841677449246369*^9, 
   3.841677449801424*^9}, {3.841680283873151*^9, 3.8416802892950077`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndsz",
   "\"At \\!\\(\\*RowBox[{\\\"t\\\"}]\\) == \
\\!\\(\\*RowBox[{\\\"0.8744516283000674`\\\"}]\\), step size is effectively \
zero; singularity or stiff system suspected.\"",2,141,89,24839996141862214471,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8416683124842777`*^9, 3.8416683168336477`*^9}, 
   3.841672897806794*^9, {3.841673176255128*^9, 3.84167318013687*^9}, 
   3.841673510715963*^9, 3.841673832811738*^9, {3.841674107052503*^9, 
   3.841674124645359*^9}, {3.8416741882056227`*^9, 3.8416742062205057`*^9}, 
   3.841674697932479*^9, 3.841674728398341*^9, 3.841674773364091*^9, 
   3.841675255086432*^9, 3.841677450787438*^9, 3.841679679183113*^9, 
   3.8416802900407124`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"y", "\[Rule]", 
    TagBox[
     TemplateBox[{RowBox[{
         StyleBox[
          TagBox["InterpolatingFunction", "SummaryHead"], 
          "NonInterpretableSummary"], 
         StyleBox["[", "NonInterpretableSummary"], 
         DynamicModuleBox[{Typeset`open$$ = False}, 
          PanelBox[
           PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{{{}, {}, {
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAKAXs8v///7/VERoASWnuP2JVgiUR
QP+/xAAHwBBq7j9hNexj/W/+v2VDFiv/au4/BMwcmbOt/b8f1A9g9GvuP1YM
w3Y57/y/3w7hDvxs7j9t3DxgmiD8v1o//sA2bu4/KGN9QMVf+78SWIoGem/u
P6h5kSzLjvq/Izs75/tw7j/XORvBoMH5v8MXdWKecu4/qrBrTEAC+b+Li/K/
S3TuP0K3j+O6Mvi/qL2FNkx27j9+dHpx/3D3v8Ib0gdbeO4/advapxOz9r+S
rYZckXruPxnSDuoC5fW/ySdnOjV97j9tfwkjvCT1vyc6kjHrf+4/hrzXZ1BU
9L+fmZWGJ4PuP06jG1W0h/O/vK2ukKmG7j+6QCY54sjyvyubY4pCiu4/620E
Kev58b9oo6K4jY7uP8BRqQ++OPG/l+MQL/eS7j9axSECbGfwv9o/jnE7mO4/
R8UfOtMz77/bxkTu8Z3uPyJtiV1itO2/mLHG6M6j7j+HNJqYpxTsv1SeqHfO
qu4/NGk4wYCQ6r/s3sLHALLuPz/xwTr5E+m/Xaisu7257j/UmPLLJ3fnv3nV
Ofr5wu4/sa2wSur15b/T/FlWdszuPxjiFeFiVOS/yysCIcnX7j/daWbIerri
v1Xu+bUQ5O4/6l5EnSY84b9KSrHFqfDuPwPnkhMRO9+/rCsuW7P/7j/C6rfH
/DTcv8FPbZsoD+8/PZWzHSc+2b9myurJxh/vP8x+/aK9Bta/o3DMrpwz7z/r
QmIDfAbTvzePDNb6R+8/PIwqJk2Lz7+slxg0TGDvP8JHxvvxd8m/dtYfy1F5
7z/BUA8VFIPDv1aN3FI9lO8/0K/pGR0aur/MQ74+YrTvP7xQQOxiFay/4eRT
Y23V7z+Mp/Px0R5vvy+nElTm/O8/6qVMn5O3pz94APL83xPwP+bYcMLq07c/
YIEDEuIp8D9DMQF8LWfCP2jOA10vRPA/80CU4BV2yD+RWoHvRF/wPysDegGB
Zs4/hIH0t3B88D+eo+HhCWzSP6YchUxVn/A/FmvrZ6tt1T8LwuWKQ8PwP3rz
pr7gr9g/c78PdUzu8D8i1Ytz1+LbP9yCO/0oHfE/OtxVTabe3j8X6qTWd03x
Px/S6HuEDeE/ZFWyiH2H8T/ZSJnjIZDiP4tjLieXw/E/CaCiMwkz5D+vO4W6
DwzyP9ujwDJRzuU/KU2A3Lxb8j9lOlFEBU7nP0NqH5HqrvI/ZbE6PgPu6D8c
ucwRkhTzPxy7lkptcuo/t9oRWuOA8z/mfAfhgfvrP3xs5eDrAfQ/aJAISw==

                    "]]}}}, {}, {}}, {
                  DisplayFunction -> Identity, 
                   Ticks -> {Automatic, Automatic}, 
                   AxesOrigin -> {0, 0.9503521921147305}, 
                   FrameTicks -> {{None, None}, {None, None}}, 
                   GridLines -> {None, None}, DisplayFunction -> Identity, 
                   PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                   All, DisplayFunction -> Identity, AspectRatio -> 1, 
                   Axes -> {False, False}, AxesLabel -> {None, None}, 
                   AxesOrigin -> {0, 0.9503521921147305}, DisplayFunction :> 
                   Identity, Frame -> {{True, True}, {True, True}}, 
                   FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                   Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                   FrameTicks -> {{None, None}, {None, None}}, 
                   GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                   Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                   Method -> {
                    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
                    AbsolutePointSize[6], "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (
                    Part[{{Identity, Identity}, {Identity, Identity}}, 1, 
                    2][#]& )[
                    Part[#, 1]], 
                    (
                    Part[{{Identity, Identity}, {Identity, Identity}}, 2, 
                    2][#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (
                    Part[{{Identity, Identity}, {Identity, Identity}}, 1, 
                    2][#]& )[
                    Part[#, 1]], 
                    (
                    Part[{{Identity, Identity}, {Identity, Identity}}, 2, 
                    2][#]& )[
                    Part[#, 2]]}& )}}, 
                   PlotRange -> {{-2., 0.8744516283000674}, {
                    0.9503521921147305, 1.2504690918929375`}}, 
                   PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2.`"}], ",", "0.8744516283000674`"}], "}"}],
                     "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{{{}, {}, {
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAKAXs8v///7/VERoASWnuP2JVgiUR
QP+/xAAHwBBq7j9hNexj/W/+v2VDFiv/au4/BMwcmbOt/b8f1A9g9GvuP1YM
w3Y57/y/3w7hDvxs7j9t3DxgmiD8v1o//sA2bu4/KGN9QMVf+78SWIoGem/u
P6h5kSzLjvq/Izs75/tw7j/XORvBoMH5v8MXdWKecu4/qrBrTEAC+b+Li/K/
S3TuP0K3j+O6Mvi/qL2FNkx27j9+dHpx/3D3v8Ib0gdbeO4/advapxOz9r+S
rYZckXruPxnSDuoC5fW/ySdnOjV97j9tfwkjvCT1vyc6kjHrf+4/hrzXZ1BU
9L+fmZWGJ4PuP06jG1W0h/O/vK2ukKmG7j+6QCY54sjyvyubY4pCiu4/620E
Kev58b9oo6K4jY7uP8BRqQ++OPG/l+MQL/eS7j9axSECbGfwv9o/jnE7mO4/
R8UfOtMz77/bxkTu8Z3uPyJtiV1itO2/mLHG6M6j7j+HNJqYpxTsv1SeqHfO
qu4/NGk4wYCQ6r/s3sLHALLuPz/xwTr5E+m/Xaisu7257j/UmPLLJ3fnv3nV
Ofr5wu4/sa2wSur15b/T/FlWdszuPxjiFeFiVOS/yysCIcnX7j/daWbIerri
v1Xu+bUQ5O4/6l5EnSY84b9KSrHFqfDuPwPnkhMRO9+/rCsuW7P/7j/C6rfH
/DTcv8FPbZsoD+8/PZWzHSc+2b9myurJxh/vP8x+/aK9Bta/o3DMrpwz7z/r
QmIDfAbTvzePDNb6R+8/PIwqJk2Lz7+slxg0TGDvP8JHxvvxd8m/dtYfy1F5
7z/BUA8VFIPDv1aN3FI9lO8/0K/pGR0aur/MQ74+YrTvP7xQQOxiFay/4eRT
Y23V7z+Mp/Px0R5vvy+nElTm/O8/6qVMn5O3pz94APL83xPwP+bYcMLq07c/
YIEDEuIp8D9DMQF8LWfCP2jOA10vRPA/80CU4BV2yD+RWoHvRF/wPysDegGB
Zs4/hIH0t3B88D+eo+HhCWzSP6YchUxVn/A/FmvrZ6tt1T8LwuWKQ8PwP3rz
pr7gr9g/c78PdUzu8D8i1Ytz1+LbP9yCO/0oHfE/OtxVTabe3j8X6qTWd03x
Px/S6HuEDeE/ZFWyiH2H8T/ZSJnjIZDiP4tjLieXw/E/CaCiMwkz5D+vO4W6
DwzyP9ujwDJRzuU/KU2A3Lxb8j9lOlFEBU7nP0NqH5HqrvI/ZbE6PgPu6D8c
ucwRkhTzPxy7lkptcuo/t9oRWuOA8z/mfAfhgfvrP3xs5eDrAfQ/aJAISw==

                    "]]}}}, {}, {}}, {
                  DisplayFunction -> Identity, 
                   Ticks -> {Automatic, Automatic}, 
                   AxesOrigin -> {0, 0.9503521921147305}, 
                   FrameTicks -> {{None, None}, {None, None}}, 
                   GridLines -> {None, None}, DisplayFunction -> Identity, 
                   PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                   All, DisplayFunction -> Identity, AspectRatio -> 1, 
                   Axes -> {False, False}, AxesLabel -> {None, None}, 
                   AxesOrigin -> {0, 0.9503521921147305}, DisplayFunction :> 
                   Identity, Frame -> {{True, True}, {True, True}}, 
                   FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                   Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                   FrameTicks -> {{None, None}, {None, None}}, 
                   GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                   Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                   Method -> {
                    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
                    AbsolutePointSize[6], "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (
                    Part[{{Identity, Identity}, {Identity, Identity}}, 1, 
                    2][#]& )[
                    Part[#, 1]], 
                    (
                    Part[{{Identity, Identity}, {Identity, Identity}}, 2, 
                    2][#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (
                    Part[{{Identity, Identity}, {Identity, Identity}}, 1, 
                    2][#]& )[
                    Part[#, 1]], 
                    (
                    Part[{{Identity, Identity}, {Identity, Identity}}, 2, 
                    2][#]& )[
                    Part[#, 2]]}& )}}, 
                   PlotRange -> {{-2., 0.8744516283000674}, {
                    0.9503521921147305, 1.2504690918929375`}}, 
                   PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2.`"}], ",", "0.8744516283000674`"}], "}"}],
                     "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic], 
           BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
         StyleBox["]", "NonInterpretableSummary"]}]},
      "CopyTag",
      DisplayFunction->(#& ),
      InterpretationFunction->(
       "InterpolatingFunction[{{-2., 0.874452}}, <>]"& )],
     False,
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8416728979092073`*^9, {3.841673176272233*^9, 3.841673180156032*^9}, 
   3.841673510735511*^9, 3.841673832828899*^9, {3.841674107069501*^9, 
   3.841674124662836*^9}, {3.8416741882227716`*^9, 3.841674206239999*^9}, 
   3.841674697950515*^9, 3.841674728480591*^9, 3.84167477338444*^9, 
   3.841675255115674*^9, 3.841677450810117*^9, 3.841679679207076*^9, 
   3.8416802900653877`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "'"}], "[", "t", "]"}], "/.", "s"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "2"}], ",", " ", "0.8744515635589102"}], " ", 
     "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840202638611492*^9, 3.840202662427154*^9}, {
   3.840202809548813*^9, 3.840202834164358*^9}, {3.8402032256449966`*^9, 
   3.840203277785934*^9}, {3.84020334994842*^9, 3.8402033896192503`*^9}, {
   3.840203775572363*^9, 3.840203802459279*^9}, {3.840203876684173*^9, 
   3.8402038940571203`*^9}, {3.840208999746785*^9, 3.840209049923154*^9}, 
   3.840209217068468*^9, {3.840209264557798*^9, 3.84020939045924*^9}, {
   3.840211119709634*^9, 3.840211144594521*^9}, {3.840211257357868*^9, 
   3.840211276430067*^9}, {3.840211411305917*^9, 3.840211437490958*^9}, {
   3.840211486348091*^9, 3.840211487616411*^9}, {3.840211525312706*^9, 
   3.840211560596715*^9}, {3.840212084225429*^9, 3.840212084489443*^9}, {
   3.840212510952919*^9, 3.840212605014913*^9}, {3.840420250664885*^9, 
   3.840420256274634*^9}, {3.840420782493731*^9, 3.8404207917087*^9}, {
   3.840420838393918*^9, 3.8404208681523037`*^9}, 3.840420995555373*^9, {
   3.8404214762084017`*^9, 3.840421488508156*^9}, {3.8404215225581303`*^9, 
   3.840421535501712*^9}, {3.8404216144997168`*^9, 3.8404216544226217`*^9}, {
   3.840421734721222*^9, 3.8404217414428053`*^9}, {3.840421822357839*^9, 
   3.840421836277502*^9}, {3.840422130559814*^9, 3.840422143420486*^9}, {
   3.840422192490778*^9, 3.840422204951521*^9}, {3.840424286782058*^9, 
   3.840424288442121*^9}, {3.840424384307712*^9, 3.840424385462966*^9}, {
   3.840424515437739*^9, 3.840424529971344*^9}, {3.840424580515649*^9, 
   3.840424583125592*^9}, {3.840424700076042*^9, 3.840424733519175*^9}, {
   3.840424795002207*^9, 3.8404247958323812`*^9}, {3.840425765817265*^9, 
   3.84042578501226*^9}, {3.8404260085873127`*^9, 3.840426010073476*^9}, {
   3.840469108040513*^9, 3.840469124971636*^9}, {3.840469182299755*^9, 
   3.8404691842711782`*^9}, {3.840469346456491*^9, 3.84046938875585*^9}, {
   3.840470231339984*^9, 3.840470252040174*^9}, {3.840470309690152*^9, 
   3.8404703550551*^9}, {3.8404703986005507`*^9, 3.840470422633452*^9}, {
   3.8405459849519053`*^9, 3.840545986931036*^9}, {3.8405462698500843`*^9, 
   3.8405463025604477`*^9}, {3.841663594124909*^9, 3.841663629092121*^9}, {
   3.84166389484476*^9, 3.841663895856188*^9}, {3.841664265894704*^9, 
   3.841664267967513*^9}, 3.841664306458062*^9, 3.841667892734086*^9, {
   3.8416679473773823`*^9, 3.8416679480243673`*^9}, 3.841667991979444*^9, 
   3.841668029458563*^9, {3.841668088754283*^9, 3.841668110078227*^9}, {
   3.8416681616030083`*^9, 3.841668198659719*^9}, {3.841668256832273*^9, 
   3.8416683014721813`*^9}, {3.841672903479637*^9, 3.841672937783471*^9}, 
   3.841673193493413*^9, 3.841673530323683*^9, 3.841673841231777*^9, {
   3.84167412826304*^9, 3.841674129620591*^9}, {3.841674215285282*^9, 
   3.841674226768556*^9}, {3.84167474671211*^9, 3.8416747823609657`*^9}, {
   3.8416751896242247`*^9, 3.841675190466756*^9}, {3.841677454945579*^9, 
   3.841677476914652*^9}, {3.841679691426996*^9, 3.841679714062564*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVknk81HkDx9G9oUPrKFdt2aiIHKV9+iSJHhQdS2INMegROZZKJSQ50g66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      "]]}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.0019403448957820415`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.84167971506859*^9, 3.841680297042212*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"y", "[", "  ", "0.8744515635589102", " ", "]"}], ",", 
    RowBox[{
     RowBox[{"y", "'"}], "[", "  ", "0.8744515635589102", " ", 
     "\[IndentingNewLine]", "]"}]}], "}"}], "/.", "s"}]], "Input",
 CellChangeTimes->{{3.840209090623598*^9, 3.840209090635157*^9}, {
  3.840546140692049*^9, 3.840546186733659*^9}, {3.841663679710763*^9, 
  3.84166370875246*^9}, {3.841672959337229*^9, 3.841672963331232*^9}, {
  3.841673201903771*^9, 3.841673205992092*^9}, {3.841673859083613*^9, 
  3.841673867638104*^9}, {3.841674246833713*^9, 3.84167425643598*^9}, {
  3.841674803766221*^9, 3.84167480793556*^9}, {3.8416800961220293`*^9, 
  3.841680099721908*^9}, {3.841680316274824*^9, 3.841680319764119*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1.250469079672667`", ",", "0.762724895356729`"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.841663710117897*^9, 3.841664461420375*^9, 
  3.8416729645193663`*^9, 3.841673207023313*^9, 3.841673869253304*^9, 
  3.8416742578237553`*^9, 3.841674811707349*^9, 3.8416774890273867`*^9, 
  3.841680101145948*^9, 3.84168032193664*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.840209552872113*^9, 3.8402095871024227`*^9}, 
   3.840211075699945*^9, {3.840211452865724*^9, 3.840211453140691*^9}, {
   3.840420319336787*^9, 3.840420419175364*^9}, 3.841663726604507*^9, 
   3.84167296907799*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"UUU", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"y", "[", " ", "0.8744515635589102", "]"}], "\[Equal]", 
       "1.250469126597344"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "'"}], "[", " ", "0.8744515635589102", "]"}], 
       "\[IndentingNewLine]", "==", "0.77"}]}], "}"}], ",", "y", ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", " ", ".8744515635589102", ",", 
      RowBox[{"-", ".5"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQPV1GICFl/htHtgWZWSBa9XlZJYi+9GFhFYhewP54
K4i+qO++DUTv/Xt4F4gOOLjvEIiWWmH+KANIT5nE+hJEHxP//x9EOwjd5sgE
0tHZ0wVBtMHZbcIg2uyJrxaIDpO1NgTRU1yYrED0uY9FNiDaYcbEYBC9fy5L
NIjewzmrA0TzTT/QB6JFG0NOgOjOwNcXQTTD/Lb7IPr+smevQbSA3DzmLCDd
c/IZmH76UMEkB8QPcQPTdSudbEC08pRQMP1LoD8YRCesZAwB0XdOfwwH0Wmd
eyNA9HWx/VUget8m1WoQDQD2AJ8E
  "]],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","mxst",
   "\"Maximum number of \\!\\(\\*RowBox[{\\\"1489486\\\"}]\\) steps reached \
at the point \\!\\(\\*RowBox[{\\\"t\\\"}]\\) == \\!\\(\\*RowBox[{\\\"-\\\", \
\\\"0.1315658395805439`\\\"}]\\).\"",2,144,90,24839996141862214471,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.841680411472588*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"y", "\[Rule]", 
    TagBox[
     TemplateBox[{RowBox[{
         StyleBox[
          TagBox["InterpolatingFunction", "SummaryHead"], 
          "NonInterpretableSummary"], 
         StyleBox["[", "NonInterpretableSummary"], 
         DynamicModuleBox[{Typeset`open$$ = False}, 
          PanelBox[
           PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.1315658395805439`"}], ",", 
                    "0.8744515635589102`"}], "}"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.1315658395805439`"}], ",", 
                    "0.8744515635589102`"}], "}"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic], 
           BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
         StyleBox["]", "NonInterpretableSummary"]}]},
      "CopyTag",
      DisplayFunction->(#& ),
      InterpretationFunction->(
       "InterpolatingFunction[{{-0.131566, 0.874452}}, <>]"& )],
     False,
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8416735684374323`*^9, {3.841673615400008*^9, 3.841673634316277*^9}, {
   3.841673685501794*^9, 3.841673701732823*^9}, 3.8416739450873823`*^9, 
   3.841674489410623*^9, 3.841674896546405*^9, {3.8416750062883472`*^9, 
   3.841675074515893*^9}, 3.841675246163113*^9, 3.8416772129734983`*^9, 
   3.841678286142473*^9, {3.841679822896545*^9, 3.84167984372978*^9}, {
   3.841680051280984*^9, 3.8416800706863413`*^9}, 3.841680411564896*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CC", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "'"}], "[", "t", "]"}], "/.", "s"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "0.5"}], ",", 
      RowBox[{"-", "0.09"}]}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8416638468678226`*^9, 3.8416638682701473`*^9}, {
   3.84166390061263*^9, 3.841663901933812*^9}, {3.841663982602503*^9, 
   3.8416640118024673`*^9}, {3.841664152889657*^9, 3.8416641565285463`*^9}, {
   3.841664552452835*^9, 3.841664563257001*^9}, {3.8416730775243464`*^9, 
   3.841673086543283*^9}, {3.8416733941738663`*^9, 3.8416734028875513`*^9}, {
   3.841673450982719*^9, 3.84167348850348*^9}, {3.841673711635829*^9, 
   3.841673723299423*^9}, {3.841673968695603*^9, 3.8416740595716963`*^9}, {
   3.841674538775031*^9, 3.841674548448699*^9}, {3.8416749074256163`*^9, 
   3.841674931219924*^9}, {3.8416750303595247`*^9, 3.841675077710775*^9}, {
   3.841675115402627*^9, 3.841675116890779*^9}, {3.8416797466681347`*^9, 
   3.841679747204167*^9}, {3.8416798072639713`*^9, 3.841679808310418*^9}, {
   3.841679857789618*^9, 3.841679867424759*^9}, 3.841680082170938*^9, {
   3.841680457656353*^9, 3.8416804623353863`*^9}, {3.841680663400839*^9, 
   3.841680726972649*^9}, {3.841680770075241*^9, 3.8416807853097258`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"-\\\", \
\\\"0.4999916242857143`\\\"}], \\\"}\\\"}]\\) lies outside the range of data \
in the interpolating function. Extrapolation will be used.\"",2,160,99,
   24839996141862214471,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.841680771873856*^9, 3.841680786256246*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVz30s1HEcB/DLmIc5Q0wuzuNFrqW0LHF9Z+wupeV5x5qaPE7C6Ti7Rgkl
1xRHciEpyTK1st9d6PPTauWkPB0qRPj9SK5GR4umb3989t7rj/fe+zjFpYcl
6DEYDC6+/ykRaaY11SSI/ZsSsvoplF7GuX0He8sz87fZ2KyhJI8cOQl2PkmS
59iZMd/5rjIS3OeYH/0HKMRO0eXnSUkoMVXUhAxSSFJsuOwVQ0J4oNz+7DCF
XNRBF4yjSEj8put7gv2eKTObCiVhZ1pUng6bU2nOvRZEQu9fqy/nNRQabLSN
pw+QINzTUFs6QiFuN3dEYUPC6Nefzg/HKNS5Vn/OuAXAUMB3mx3H+z0C8VQD
gEXnRsGOCQpdrPkhJm4B6HTEZDI2n4dyEkoANH68qiXsgYLJ3O5kgBB1ocHa
JIUopn1+rhuAqOn3rPE0hSxca0oW7r2A6l+99z3nKJQYIq/rqe+Cw8tuu6VL
FFqe2d+1K6UDiiP5gdJNCjXVdWqzhCq4UvCmVGBOo0vr4da+x1Ug6ugsK8c+
JVz01eOr4PBmV8UEtq0lq+T6PhWYHBtXZFnQSFaU49JqpgLr9rBH9ZY0yjzj
JaReKaHNRv1uzYpGfgebu4V7lfCB9cmg2Rb3b6J5B3clVMXqG69gr66MmNFs
JTTocUwPsWjU1mpwQmyqhKcLwZbD2M5Op1dv0AR81kSwGXY0MjJic3trCVjX
5XsL2TSai28PLZcT4G7d4tOI/bI7WBJdSkB/0IyfFlsqlb6mJQR4xMoCCh1o
pNWOndSPIMAsmBH22JFG6qMZxb1HCAi4uhC5jv2g2bC13J8Az+1r0Xwn/H+c
9x9HTwI2K0vjxrF50Oc4zyHg8uK2JDdnGrHsEgRtdgQwU0dTRdirko207K0E
3C1SZ3RhD2kq5DwTAsYUtNjIhUb/AD9Oa9I=
      "]]}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.12966416861572205`, 0.7129456506100228},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.841663848721609*^9, 3.841663869643763*^9}, 
   3.8416640131036577`*^9, 3.841664565362138*^9, 3.841673087964625*^9, 
   3.841673404079842*^9, {3.841673460849814*^9, 3.8416734894986134`*^9}, 
   3.84167372447486*^9, {3.8416739723530293`*^9, 3.841674061906166*^9}, 
   3.841674541185082*^9, 3.841674655916398*^9, {3.841674916772838*^9, 
   3.8416749320145073`*^9}, {3.841675009557674*^9, 3.8416750784378757`*^9}, 
   3.841675254498687*^9, 3.841679650603032*^9, 3.841679748046158*^9, {
   3.8416798489832478`*^9, 3.8416798685592012`*^9}, 3.841680083377028*^9, 
   3.841680468069129*^9, {3.841680682359737*^9, 3.84168072839907*^9}, {
   3.841680771990176*^9, 3.841680786353194*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"A", ",", "B", ",", "CC"}], "]"}]], "Input",
 CellChangeTimes->{{3.840420350985016*^9, 3.84042035399198*^9}, {
   3.841663905712881*^9, 3.8416639111149063`*^9}, {3.841675144686049*^9, 
   3.841675150736649*^9}, {3.8416796615959597`*^9, 3.841679665321416*^9}, {
   3.841680691512677*^9, 3.841680692445263*^9}, 3.841680738511466*^9}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVknk81HkDx9G9oUPrKFdt2aiIHKV9+iSJHhQdS2INMegROZZKJSQ50g66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       "]]}}, {}, {}}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VHsUAHAqUk+bREVlS1GiQrY6JQolSsSkkHhFJIUiefbIkqVEJKO0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       "]]}}, {}, {}}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz30s1HEcB/DLmIc5Q0wuzuNFrqW0LHF9Z+wupeV5x5qaPE7C6Ti7Rgkl
1xRHciEpyTK1st9d6PPTauWkPB0qRPj9SK5GR4umb3989t7rj/fe+zjFpYcl
6DEYDC6+/ykRaaY11SSI/ZsSsvoplF7GuX0He8sz87fZ2KyhJI8cOQl2PkmS
59iZMd/5rjIS3OeYH/0HKMRO0eXnSUkoMVXUhAxSSFJsuOwVQ0J4oNz+7DCF
XNRBF4yjSEj8put7gv2eKTObCiVhZ1pUng6bU2nOvRZEQu9fqy/nNRQabLSN
pw+QINzTUFs6QiFuN3dEYUPC6Nefzg/HKNS5Vn/OuAXAUMB3mx3H+z0C8VQD
gEXnRsGOCQpdrPkhJm4B6HTEZDI2n4dyEkoANH68qiXsgYLJ3O5kgBB1ocHa
JIUopn1+rhuAqOn3rPE0hSxca0oW7r2A6l+99z3nKJQYIq/rqe+Cw8tuu6VL
FFqe2d+1K6UDiiP5gdJNCjXVdWqzhCq4UvCmVGBOo0vr4da+x1Ug6ugsK8c+
JVz01eOr4PBmV8UEtq0lq+T6PhWYHBtXZFnQSFaU49JqpgLr9rBH9ZY0yjzj
JaReKaHNRv1uzYpGfgebu4V7lfCB9cmg2Rb3b6J5B3clVMXqG69gr66MmNFs
JTTocUwPsWjU1mpwQmyqhKcLwZbD2M5Op1dv0AR81kSwGXY0MjJic3trCVjX
5XsL2TSai28PLZcT4G7d4tOI/bI7WBJdSkB/0IyfFlsqlb6mJQR4xMoCCh1o
pNWOndSPIMAsmBH22JFG6qMZxb1HCAi4uhC5jv2g2bC13J8Az+1r0Xwn/H+c
9x9HTwI2K0vjxrF50Oc4zyHg8uK2JDdnGrHsEgRtdgQwU0dTRdirko207K0E
3C1SZ3RhD2kq5DwTAsYUtNjIhUb/AD9Oa9I=
       "]]}}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.0019403448957820415`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.840420354885532*^9, 3.841663911971423*^9, 3.841664025953925*^9, 
   3.841664577497892*^9, 3.8416682141076803`*^9, 3.841673094163625*^9, 
   3.8416734123998127`*^9, 3.8416737290327597`*^9, {3.841674923566619*^9, 
   3.841674937277067*^9}, {3.841675014428406*^9, 3.841675082992144*^9}, {
   3.84167525468725*^9, 3.8416752548886633`*^9}, {3.8416796556496153`*^9, 
   3.84167966639783*^9}, 3.841679720692814*^9, {3.841679852638763*^9, 
   3.841679881565954*^9}, 3.8416800868133698`*^9, 3.841680472870515*^9, 
   3.841680693578732*^9, {3.84168073158751*^9, 3.8416807395299797`*^9}, {
   3.84168077465688*^9, 3.841680792694373*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"y", "[", " ", 
     RowBox[{"-", "0.09"}], " ", "]"}], ",", 
    RowBox[{
     RowBox[{"y", "'"}], "[", "  ", 
     RowBox[{"-", "0.09"}], " ", "\[IndentingNewLine]", "]"}]}], "}"}], "/.", 
  "s"}]], "Input",
 CellChangeTimes->{{3.8402108119986343`*^9, 3.840210910401664*^9}, 
   3.841665349741517*^9, {3.841665409151071*^9, 3.8416654754921417`*^9}, {
   3.8416655399890327`*^9, 3.841665552287562*^9}, {3.841680117452841*^9, 
   3.8416801736919603`*^9}, {3.841680511829595*^9, 3.8416805548954973`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"0.45039042487921344`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
    RowBox[{"0.7230264973818077`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.84166554209796*^9, 3.841665553335086*^9}, 
   3.841679876983235*^9, {3.841680179783896*^9, 3.841680206833294*^9}, {
   3.841680529571513*^9, 3.8416805557711697`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"UUU", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"y", "[", " ", 
        RowBox[{"-", "0.09"}], " ", "]"}], "\[Equal]", 
       "0.45039042487921344"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "'"}], "[", "  ", 
        RowBox[{"-", "0.09"}], " ", "]"}], "\[IndentingNewLine]", "==", 
       "0.7230264973818077`"}]}], "\[VeryThinSpace]", "}"}], ",", "y", ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", " ", ".09", ",", 
      RowBox[{"-", ".5"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.84166549332784*^9, 3.841665508240589*^9}, {
  3.841680241599696*^9, 3.84168025473269*^9}, {3.8416805924726753`*^9, 
  3.841680639687365*^9}}],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","mxst",
   "\"Maximum number of \\!\\(\\*RowBox[{\\\"81222\\\"}]\\) steps reached at \
the point \\!\\(\\*RowBox[{\\\"t\\\"}]\\) == \\!\\(\\*RowBox[{\\\"-\\\", \
\\\"0.13003626872921312`\\\"}]\\).\"",2,149,91,24839996141862214471,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.841679760050662*^9, 3.8416802561459846`*^9, 
  3.841680645303897*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"y", "\[Rule]", 
    TagBox[
     TemplateBox[{RowBox[{
         StyleBox[
          TagBox["InterpolatingFunction", "SummaryHead"], 
          "NonInterpretableSummary"], 
         StyleBox["[", "NonInterpretableSummary"], 
         DynamicModuleBox[{Typeset`open$$ = False}, 
          PanelBox[
           PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.12998579972137847`"}], ",", "0.09`"}], 
                    "}"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.12998579972137847`"}], ",", "0.09`"}], 
                    "}"}], "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic], 
           BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
         StyleBox["]", "NonInterpretableSummary"]}]},
      "CopyTag",
      DisplayFunction->(#& ),
      InterpretationFunction->(
       "InterpolatingFunction[{{-0.129986, 0.09}}, <>]"& )],
     False,
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.841665509166095*^9, 3.841679760068445*^9, 
  3.8416802563487997`*^9, 3.841680645381877*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.840210922547112*^9, 3.840210935704887*^9}, {
   3.840210967670104*^9, 3.8402109678510942`*^9}, 3.840211089319519*^9, 
   3.841665381413177*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8416653838643837`*^9, 3.841665383872552*^9}}]
},
ScreenStyleEnvironment->"SlideShow",
WindowSize->{1054, 898},
WindowMargins->{{273, Automatic}, {46, Automatic}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2481, 68, 154, "Input"],
Cell[CellGroupData[{
Cell[3064, 92, 1401, 26, 49, "Input"],
Cell[4468, 120, 2123, 59, 126, "Output"]
}, Open  ]],
Cell[6606, 182, 164, 2, 49, "Input"],
Cell[6773, 186, 94, 1, 49, "Input"],
Cell[CellGroupData[{
Cell[6892, 191, 251, 6, 49, "Input"],
Cell[7146, 199, 2030, 59, 125, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9213, 263, 3042, 50, 49, "Input"],
Cell[12258, 315, 762, 14, 81, "Message"],
Cell[13023, 331, 14508, 284, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27568, 620, 3350, 52, 82, "Input"],
Cell[30921, 674, 3948, 78, 254, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34906, 757, 760, 14, 82, "Input"],
Cell[35669, 773, 388, 8, 49, "Output"]
}, Open  ]],
Cell[36072, 784, 263, 4, 49, "Input"],
Cell[CellGroupData[{
Cell[36360, 792, 950, 24, 114, "Input"],
Cell[37313, 818, 364, 7, 50, "Message"],
Cell[37680, 827, 9916, 196, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47633, 1028, 1453, 26, 82, "Input"],
Cell[49089, 1056, 422, 8, 81, "Message"],
Cell[49514, 1066, 3088, 62, 235, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52639, 1133, 378, 6, 49, "Input"],
Cell[53020, 1141, 11843, 209, 249, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64900, 1355, 567, 13, 82, "Input"],
Cell[65470, 1370, 493, 10, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66000, 1385, 791, 21, 82, "Input"],
Cell[66794, 1408, 412, 8, 50, "Message"],
Cell[67209, 1418, 9541, 191, 69, "Output"]
}, Open  ]],
Cell[76765, 1612, 192, 3, 49, "Input"],
Cell[76960, 1617, 94, 1, 49, "Input"]
}
]
*)


